L1BSR: Exploiting Detector Overlap for Self-Supervised Single-Image Super-Resolution of Sentinel-2 L1B Imagery

High-resolution satellite imagery is a key element for many Earth monitoring applications. Satellites such as Sentinel-2 feature characteristics that are favorable for super-resolution algorithms such as aliasing and band-misalignment. Unfortunately the lack of reliable high-resolution (HR) ground truth limits the application of deep learning methods to this task. In this work we propose L1BSR, a deep learning-based method for single-image super-resolution and band alignment of Sentinel-2 L1B 10m bands. The method is trained with self-supervision directly on real L1B data by leveraging overlapping areas in L1B images produced by adjacent CMOS detectors, thus not requiring HR ground truth. Our self-supervised loss is designed to enforce the super-resolved output image to have all the bands correctly aligned. This is achieved via a novel cross-spectral registration network (CSR) which computes an optical flow between images of different spectral bands. The CSR network is also trained with self-supervision using an Anchor-Consistency loss, which we also introduce in this work. We demonstrate the performance of the proposed approach on synthetic and real L1B data, where we show that it obtains comparable results to supervised methods.

==> Figures/real_self_sr_results/run.sh <==
#!/usr/bin/env bash

set -eu

#root=/tmp/t
root=/rpower/mnt/adisk/nguyen/sentinel-2-l1b/dataset_test/Real_Self_SR_results
root2=/rpower/mnt/adisk/nguyen/sentinel-2-l1b/dataset_test

run() {
    outname="$1"
    cropname="$2"
    crop="$3"

    lr="$root/${cropname}-l1b_pr.npy"
    hr="$root/${cropname}-l1b_SR_RGBI_deconv.npy"

    out_lr="./${outname}-lr.png"
    out_hr="./${outname}-hr.png"

    # vpv formulas
    radius=268.5
    centerR=321.1
    centerG=349.8
    centerB=347.3
    scale=$(olambda "1 / (2 * $radius)" -p)
    biasR=$(olambda "($radius - $centerR) * $scale" -p)
    biasG=$(olambda "($radius - $centerG) * $scale" -p)
    biasB=$(olambda "($radius - $centerB) * $scale" -p)

    cmd="x = x($crop,:); x = cat(3, x(1:end-1,1:end-1,3), x(1:end-1,1:end-1,2), x(1:end-1,1:end-1,1)); (x * $scale + cat(3,$biasR,$biasG,$biasB)) * 255"
    hash=$(echo "$cmd" | md5sum | cut -f1 -d' ')
    hashfile=".hash-$hash"

    if [ -f "$out_hr" ] && [ -f "$out_lr" ] && [ -f "$hashfile" ]; then
        echo already
        return
    fi

    olambda "$lr" "x = imresize(x, 2, \"nearest\"); $cmd" -o "$out_lr"
    olambda "$hr" "$cmd" -o "$out_hr"
    touch "$hashfile"
    echo "$out_lr" "$out_hr" "$hashfile"
}

run2() {
    outname="$1"
    cropname="$2"
    crop="$3"

    lr="$root2/${cropname}-l1c.npy"
    hr="$root2/${cropname}-s2sr-v1.npy"

    out_lr="./${outname}-lr.png"
    out_hr="./${outname}-hr.png"

    # vpv formulas
    radius=982.32
    centerR=1451.4
    centerG=1467.4
    centerB=1455.8
    scale=$(olambda "1 / (2 * $radius)" -p)
    biasR=$(olambda "($radius - $centerR) * $scale" -p)
    biasG=$(olambda "($radius - $centerG) * $scale" -p)
    biasB=$(olambda "($radius - $centerB) * $scale" -p)

    cmd="x = x($crop,:); x = cat(3, x(1:end-1,1:end-1,3), x(1:end-1,1:end-1,2), x(1:end-1,1:end-1,1)); (x * $scale + cat(3,$biasR,$biasG,$biasB)) * 255"
    hash=$(echo "$cmd" | md5sum | cut -f1 -d' ')
    hashfile=".hash-$hash"

    if [ -f "$out_hr" ] && [ -f "$out_lr" ] && [ -f "$hashfile" ]; then
        echo already
        return
    fi

    python -c "import numpy as np; x=np.load('$lr'); np.save('/tmp/a.npy', x[0]);"
    olambda /tmp/a.npy "x = imresize(x, 2, \"nearest\"); $cmd" -o "$out_lr"
    olambda "$hr" "$cmd" -o "$out_hr"
    touch "$hashfile"
    echo "$out_lr" "$out_hr" "$hashfile"
}

echo start

run fig1 crop1 "1830:1830+120,800:800+150"
run fig2 crop1 "1370:1370+120,870:870+150"
run fig3 crop2 "480:480+120,790:790+150"
run fig4 crop2 "5:5+120,1280:1280+150"
run fig5 crop2 "330:330+120,120:120+150"
run fig6 crop3 "190:190+120,1270:1270+150"
run fig7 crop3 "880:880+120,960:960+150"
run fig8 crop4 "1170:1170+120,530:530+150"
run fig9 crop5 "1100:1100+120,840:840+150"

run2 l1c-fig2 crop1 "1280:1280+120,665:665+150"

echo done

